On-Policy Distillation of Language Models: Learning from Self-Generated Mistakes

Knowledge distillation (KD) is widely used for compressing a teacher model to reduce its inference cost and memory footprint, by training a smaller student model. However, current KD methods for auto-regressive sequence models suffer from distribution mismatch between output sequences seen during training and those generated by the student during inference. To address this issue, we introduce Generalized Knowledge Distillation (GKD). Instead of solely relying on a fixed set of output sequences, GKD trains the student on its self-generated output sequences by leveraging feedback from the teacher on such sequences. Unlike supervised KD approaches, GKD also offers the flexibility to employ alternative loss functions between the student and teacher, which can be useful when the student lacks the expressivity to mimic the teacher's distribution. Furthermore, GKD facilitates the seamless integration of distillation with RL fine-tuning (RLHF). We demonstrate the efficacy of GKD for distilling auto-regressive language models on summarization, translation, and arithmetic reasoning tasks, and task-agnostic distillation for instruction-tuning.

==> make.sh <==
#!/bin/bash

p="main"
pdflatex -interaction nonstopmode $p.tex
bibtex $p
pdflatex -interaction nonstopmode $p.tex
pdflatex -interaction nonstopmode $p.tex
# bibtex $p
# pdflatex -interaction nonstopmode $p.tex

rm -f *.aux *.blg *.brf *.dvi *.ps *~ *.out
# rm -f Chapters/*.aux
